Exact Differential Spectra for Five Families of Power Functions

For a power function over a finite field, differential uniformity records only the largest entry of its differential distribution table, whereas the differential spectrum records every multiplicity and its frequency. We determine exact differential spectra for five families of low-uniformity power functions in odd characteristic, including families previously studied primarily through uniformity bounds. Our methods combine spectrum-preserving exponent changes, factorial moments, intersections of injective images, character sums, and point counts on curves over finite fields. For the ternary family of Yuan, Du, Qiao, and Zhou, we give a fixed-cover formula and an explicit Artin factorization for one pair-intersection cover; its odd-degree counts reduce to traces of elliptic and genus-two curves. Inverse-cubic powers yield a conic evaluation in characteristic five and low-genus trace formulas in larger characteristics. Four ternary branches associated with Dobbertin, Mills, M\"uller, Pott, and Willems share one complete spectrum governed by an elliptic trace. For the Yan--Han family, an Artin--Prym decomposition gives all multiplicity frequencies and exact differential uniformity, including a planar endpoint. For Felke's family, we express extension-field spectra as one-dimensional character sums while identifying the known prime-field cases. A standalone program independently reproduces the finite-field calculations used in the proofs.

==> anc/NewDiffSpec_arXiv1_verify.py <==
#!/usr/bin/env python3
"""Reproduce the computational checks in NewDiffSpec_arXiv1.tex.

This is the only executable source file required by NewDiffSpec_arXiv1.tex.
It uses Python's standard library and reads no external data files.  The small
historical count table, reference Weil factors, and explicit finite-field
witnesses are preserved below as literal data.

Default invocation::

    python anc/NewDiffSpec_arXiv1_verify.py

Optional, more expensive checks::

    python anc/NewDiffSpec_arXiv1_verify.py --felke
    python anc/NewDiffSpec_arXiv1_verify.py --raw-curves
    python anc/NewDiffSpec_arXiv1_verify.py --raw-prym --max-degree 6
    python anc/NewDiffSpec_arXiv1_verify.py --raw-prym --max-degree 14
    python anc/NewDiffSpec_arXiv1_verify.py --raw-curves --raw-prym --max-degree 14
    python anc/NewDiffSpec_arXiv1_verify.py --historical
    python anc/NewDiffSpec_arXiv1_verify.py --ydqz-artin
    python anc/NewDiffSpec_arXiv1_verify.py --felke --historical --ydqz-artin --raw-curves --raw-prym --max-degree 14

What is proved by computation, and what is not:

* The default run uses integer Newton identities and the functional equation
  to reconstruct the non-Prym and Prym numerators from recorded counts/traces.
  It then compares polynomial products and recorded spectrum rows, and checks
  explicit differential-fiber witnesses.  A recorded count or spectrum row
  is an input: the default run does not independently enumerate that row.
* ``--raw-curves`` independently counts every non-Prym curve in POINT_COUNTS
  through its genus, directly from the displayed equations.  Hyperelliptic
  infinity contributions and all projective fibers defining Y are included.
* ``--raw-prym`` independently enumerates the two quadratic-cover character
  sums from the displayed equations, including the even zero and infinity
  corrections.  Degrees up to 14 are supported, but the full computation may
  take significant CPU time on a standard Python interpreter.
* ``--felke`` checks finite prime fields and two degree-three extensions; it
  does not prove the manuscript's all-parameter theorem.
* ``--historical`` independently enumerates all five recorded Yan--Han DDT
  spectra, all six recorded odd-degree projective Z counts, and all five
  recorded YDQZ spectra.  The Z counts use rational-map fibers and quadratic
  equations, not a spectrum or a Weil polynomial.  YDQZ is checked in three
  ways: the original power, its inverse power, and the four open fiber
  products of the fixed rational maps.  Comparison tables are consulted
  only after each raw enumeration has finished.
* ``--ydqz-artin`` enumerates the local character traces for the normalized
  YDQZ B--C cover through degree nine.  The first at most seven traces
  reconstruct each of its 24 nontrivial rational Artin factors; degrees
  eight and nine are additional checks.  The product has degree 210, and
  its quotient by L_E^8 L_H^6 is even.  E and H are separately counted
  from their displayed genus-one and genus-two equations.  The local
  inertia/Frobenius trace rules and functional equations use the geometric
  proof in NewDiffSpec_arXiv1.tex; this finite enumeration does not replace that proof.
* The default run also directly enumerates the characteristic-five
  inverse-cubic DDT at q=5 and q=25, including the unique five-fiber at b=1.
  These endpoint checks enforce support containment, not equality with every
  fiber size allowed by the general monodromy argument.
* The default geometry check proves explicit polynomial identities over F_3,
  squarefreeness and coprimality, and uses Rabin's criterion to prove the
  stated quartics and boundary quadratics irreducible.  It checks the genus
  and conductor arithmetic conditional on the manuscript's inertia argument.
  Geometric connectedness, smoothness of Y's fiber product, the complete
  Artin/Prym identification, and purity still use the proofs in NewDiffSpec_arXiv1.tex.

Each check raises an exception at its first discrepancy and prints a short
summary only after its invariants have been verified.  ``require`` remains
active under ``python -O`` and ``python -OO``.  Python 3.10 or later is required
(only its standard library is used).  No file is read or written by this script.
"""
from __future__ import annotations

import argparse
from array import array
from collections import Counter
from math import isqrt
from time import perf_counter


# ---------------------------------------------------------------------------
# Frozen mathematical inputs
# ---------------------------------------------------------------------------
# Each entry is a recorded number of points on a smooth projective curve.
# For a genus-g curve we record degrees 1,...,g.  These were enumerated from
# the displayed curve models in the historical calculation; this script checks
# their exact arithmetic consequences by default.  --raw-curves re-enumerates
# every entry from the displayed models before comparing with this table.
POINT_COUNTS = {
    "E": [2],
    "G1": [6, 10], "G2": [8, 14],
    "H1": [6, 12, 30], "H2": [4, 12, 4],
    "Qplus": [6, 12, 30, 92, 266, 732, 2386],
    "Qzero": [4, 20, 28, 84, 244, 1076, 2188],
    "X": [8, 12, 32],
    "Y": [8, 24, 8, 128, 328, 696, 2248, 6640, 18872],
}

# Row n contains: relative Prym trace for W_+/X, relative Prym trace for
# W_0/X, and the independent count of X(F_{3^n}).  For a quadratic cover
# W -> X, this relative trace equals #X(F_{3^n})-#W(F_{3^n}).
PRYM_TRACES = [
    [4, 8, 8], [-4, -12, 12], [4, -16, 32], [-4, -20, 92],
    [-36, -112, 208], [-4, -12, 684], [284, 344, 2248],
    [-292, -1060, 6844], [-140, -376, 19256], [-1764, 468, 59532],
    [-876, 1328, 175568], [-2884, -5204, 531740],
    [9260, -304, 1599424], [8284, 6036, 4779948],
]

# These factors occur in NewDiffSpec_arXiv1.tex.  They are used *only* as comparison
# targets: reconstruction starts from POINT_COUNTS and PRYM_TRACES instead.
REFERENCE_FACTORS = [
    [1, 0, 3], [1, -2, 3], [1, 2, 3], [1, 0, -2, 0, 9],
    [1, 2, 2, 6, 9], [1, -2, 4, -6, 9], [1, -2, 2, -6, 9],
    [1, 2, 3, 4, 9, 18, 27],
    [1, 0, 0, 4, -1, 4, 16, 12, -9, 108, 0, 0, 729],
    [1, 2, 2, -2, -11, -16, 8, 32, 50, -60, -148, -180,
     450, 864, 648, -3888, -8019, -4374, 13122, 39366, 59049],
]

# Recorded direct spectra list (omega_0, omega_1, omega_2, omega_3), paired
# with recorded projective Z counts.  They are comparison inputs, never
# factor-reconstruction inputs.  --historical re-enumerates every row, as
# well as the recorded Z count at m=1, directly from the defining equations.
DIRECT_SPECTRA = {
    3: ((0, 27, 0, 0), 0),
    5: ((80, 103, 40, 20), 640),
    7: ((602, 1025, 518, 42), 1344),
    9: ((5418, 9477, 4158, 630), 20160),
    11: ((49896, 82899, 38808, 5544), 177408),
}

# Five historical rows of the YDQZ audit table, previously printed in the
# archived manuscript.  Missing fiber sizes have coefficient zero.  These are
# comparison targets only; raw counts do not use them or their support.
HISTORICAL_YDQZ_SPECTRA = {
    1: {0: 2, 3: 1},
    3: {0: 17, 2: 6, 3: 1, 4: 3},
    5: {0: 137, 2: 90, 3: 1, 4: 15},
    7: {0: 1304, 2: 672, 3: 1, 4: 210},
    9: {0: 11312, 2: 6972, 3: 1, 4: 1326, 6: 72},
}

# A triple (a,b,c) is an explicit set of three distinct solutions of
# (x+1)^d-x^d=b in F_{3^m}, represented in F_3[t]/(modulus).
THREE_ROOT_WITNESSES = [
    {"m": 5, "modulus": [1, 0, 0, 0, 2, 1], "b": [0, 2, 1, 1],
     "roots": [[1, 2, 2, 2, 2], [2, 2, 0, 2], [1, 2, 1, 1, 2]]},
    {"m": 7, "modulus": [1, 0, 0, 0, 0, 2, 0, 1], "b": [1, 1, 2, 1, 1],
     "roots": [[1, 0, 1, 1, 1, 1, 1], [2, 1, 0, 2, 0, 2, 2], [0, 0, 2, 0, 2]]},
    {"m": 9, "modulus": [1, 0, 0, 0, 0, 2, 0, 0, 0, 1], "b": [1, 1, 0, 2, 1, 2, 1, 2, 1],
     "roots": [[0, 2, 2, 0, 2, 1, 0, 1, 2], [2, 1, 1, 1, 0, 1], [1, 2, 2, 0, 1, 0, 2, 2, 2]]},
    {"m": 11, "modulus": [1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1],
     "b": [0, 2, 1, 0, 1, 2, 2, 2, 1, 0, 2],
     "roots": [[2, 2, 1, 1, 1, 2, 2, 0, 1, 1], [2, 1, 1, 0, 1, 1, 2, 0, 2, 1, 2],
               [2, 2, 0, 2, 1, 1, 1, 2, 0, 1, 2]]},
    {"m": 13, "modulus": [1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
     "b": [1, 2, 0, 1],
     "roots": [[0, 1, 2, 0, 2, 2, 0, 1, 2, 1, 1, 2],
               [2, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 1, 2],
               [2, 2, 0, 0, 0, 2, 2, 1, 0, 2, 2, 0, 2]]},
    {"m": 15, "modulus": [1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
     "b": [2, 1, 0, 1],
     "roots": [[2, 1, 0, 1, 2, 2, 1, 1, 0, 2, 1, 2, 1, 0, 1],
               [2, 0, 2, 2, 1, 1, 0, 1, 1, 2, 2, 0, 0, 0, 1],
               [0, 2, 1, 2, 0, 2, 0, 0, 1, 2, 0, 2, 2, 0, 1]]},
]


# ---------------------------------------------------------------------------
# Exact integer polynomials: coefficients are in increasing degree order
# ---------------------------------------------------------------------------
def require(condition: bool, message: str) -> None:
    """Stop immediately when a mathematical or provenance invariant fails."""
    if not condition:
        raise ArithmeticError(message)


def polynomial_product(left: list[int], right: list[int]) -> list[int]:
    """Multiply two Z[T] polynomials without floating-point arithmetic."""
    result = [0] * (len(left) + len(right) - 1)
    for i, a in enumerate(left):
        for j, b in enumerate(right):
            result[i + j] += a * b
    return result


def product_of_factors(factors) -> list[int]:
    result = [1]
    for factor, multiplicity in factors:
        require(type(multiplicity) is int and multiplicity >= 0,
                "polynomial factor multiplicity must be a nonnegative integer")
        for _ in range(multiplicity):
            result = polynomial_product(result, factor)
    return result


def weil_from_traces(q: int, power_sums: list[int]) -> list[int]:
    """Reconstruct a degree-2g numerator using a weight-one functional equation.

    If L(T)=prod(1-alpha_i*T), Newton's identities give
       n*a_n = -sum_{j=1}^n a_(n-j)*sum_i(alpha_i**j).
    The functional equation then supplies a_(2g-j)=q**(g-j)*a_j.
    Every division is checked for exact integrality.  This arithmetic does
    not by itself prove that the input traces arise from a curve or that the
    roots have the Weil absolute values; that uses the geometric provenance.
    """
    require(type(q) is int and q > 1 and all(type(s) is int for s in power_sums),
            "Newton reconstruction needs integral q>1 and integral traces")
    genus = len(power_sums)
    leading = [1]
    for n in range(1, genus + 1):
        total = sum(leading[n - j] * power_sums[j - 1]
                    for j in range(1, n + 1))
        require(total % n == 0, f"Newton identity not integral at n={n}")
        leading.append(-total // n)
    numerator = leading + [0] * genus
    for j in range(genus):
        numerator[2 * genus - j] = q ** (genus - j) * leading[j]
    return numerator


def weil_from_counts(q: int, point_counts: list[int]) -> list[int]:
    require(all(type(count) is int and count >= 0 for count in point_counts),
            "point counts must be nonnegative integers")
    traces = [q ** n + 1 - count for n, count in enumerate(point_counts, 1)]
    return weil_from_traces(q, traces)


def frobenius_power_sum(numerator: list[int], n: int) -> int:
    """Recover sum(alpha_i**n) from L(T), allowing n above its degree."""
    require(type(n) is int and n >= 0, "power-sum index must be nonnegative")
    require(bool(numerator) and numerator[0] == 1 and
            all(type(coefficient) is int for coefficient in numerator),
            "power-sum input must be an integral polynomial with constant 1")
    degree = len(numerator) - 1
    if n == 0:
        return degree
    sums = [0] * (n + 1)
    for k in range(1, n + 1):
        if k <= degree:
            sums[k] = -(k * numerator[k] + sum(
                numerator[k - j] * sums[j] for j in range(1, k)))
        else:
            sums[k] = -sum(numerator[j] * sums[k - j]
                           for j in range(1, degree + 1))
    return sums[n]


def verify_weil_factors() -> None:
    """Reconstruct the factorization using only the recorded count inputs."""
    q = 3
    curves = {name: weil_from_counts(q, values)
              for name, values in POINT_COUNTS.items()}
    L = REFERENCE_FACTORS
    expected = {
        "Y": product_of_factors([(L[2], 3), (L[4], 1), (L[5], 2)]),
        "H1": L[7], "H2": product_of_factors([(L[2], 1), (L[6], 1)]),
        "Qplus": product_of_factors([(L[2], 1), (L[8], 1)]),
        "Qzero": product_of_factors([(L[0], 3), (L[3], 2)]),
        "E": L[1], "G1": L[4], "G2": product_of_factors([(L[2], 2)]),
    }
    for name, target in expected.items():
        require(curves[name] == target, f"curve numerator disagrees: {name}")

    plus = weil_from_traces(q, [row[0] for row in PRYM_TRACES])
    zero = weil_from_traces(q, [row[1] for row in PRYM_TRACES])
    require(plus == product_of_factors([(L[1], 2), (L[6], 1), (L[9], 1)]),
            "W_+/X Prym factor")
    require(zero == product_of_factors([(L[1], 2), (L[6], 2),
                                        (L[5], 2), (L[4], 2)]),
            "W_0/X Prym factor")
    for n, (_, _, count_x) in enumerate(PRYM_TRACES, 1):
        count_from_x = 3 ** n + 1 - frobenius_power_sum(curves["X"], n)
        require(count_from_x == count_x, f"X count in degree {n}")

    z = product_of_factors([
        (curves["Y"], 1), (curves["H1"], 2), (curves["H2"], 1),
        (curves["Qplus"], 2), (curves["Qzero"], 1),
        (plus, 2), (zero, 1),
    ])
    expected_z = product_of_factors(list(zip(L, [3, 6, 6, 2, 3, 4, 5, 2, 2, 2])))
    require(len(z) == 163 and z == expected_z, "degree-162 Artin product")

    for n, (observed, count_z) in DIRECT_SPECTRA.items():
        field_size = 3 ** n
        require(field_size + 1 - frobenius_power_sum(z, n) == count_z,
                f"direct Z count, degree {n}")
        triple = count_z // 32
        theta = (2 * frobenius_power_sum(curves["Y"], n)
                 + 4 * frobenius_power_sum(curves["H1"], n)
                 + 2 * frobenius_power_sum(curves["H2"], n)
                 - 2 * frobenius_power_sum(curves["E"], n)
                 - 2 * frobenius_power_sum(curves["G1"], n)
                 - frobenius_power_sum(curves["G2"], n))
        require((5 * field_size - 27 - theta) % 16 == 0,
                f"pair intersection integrality, degree {n}")
        pair = (5 * field_size - 27 - theta) // 16
        spectrum = (pair - triple, field_size - 2 * pair + 3 * triple,
                    pair - 3 * triple, triple)
        require(count_z == 32 * triple and spectrum == observed,
                f"direct differential spectrum, degree {n}")

    print("Recorded-count reconstruction: 8 curve factorizations, 2 Prym factors,")
    print("  degree-162 product, 14 X checks and 5 recorded spectrum comparisons: PASS")


# ---------------------------------------------------------------------------
# Polynomial arithmetic in F_3[t] for witnesses and geometry certificates
# ---------------------------------------------------------------------------
def trim_mod3(values: list[int]) -> list[int]:
    """Canonical coefficient vector, including the zero polynomial [0]."""
    result = [coefficient % 3 for coefficient in values] or [0]
    while len(result) > 1 and result[-1] == 0:
        result.pop()
    return result


def multiply_mod3(left: list[int], right: list[int], modulus: list[int]) -> list[int]:
    modulus = trim_mod3(modulus)
    degree = len(modulus) - 1
    require(degree >= 1 and modulus[-1] == 1,
            "modular multiplication needs a nonconstant monic modulus")
    coefficients = [0] * (len(left) + len(right) - 1)
    for i, a in enumerate(left):
        for j, b in enumerate(right):
            coefficients[i + j] = (coefficients[i + j] + a * b) % 3
    for k in range(len(coefficients) - 1, degree - 1, -1):
        value = coefficients[k]
        if value:
            for j in range(degree):
                coefficients[k - degree + j] = (
                    coefficients[k - degree + j] - value * modulus[j]) % 3
    return trim_mod3((coefficients + [0] * degree)[:degree])


def power_mod3(value: list[int], exponent: int, modulus: list[int]) -> list[int]:
    require(type(exponent) is int and exponent >= 0,
            "polynomial modular exponent must be a nonnegative integer")
    modulus = trim_mod3(modulus)
    require(len(modulus) >= 2 and modulus[-1] == 1,
            "modular exponentiation needs a nonconstant monic modulus")
    value = polynomial_remainder(value, modulus)
    result = [1]
    while exponent:
        if exponent & 1:
            result = multiply_mod3(result, value, modulus)
        value = multiply_mod3(value, value, modulus)
        exponent >>= 1
    return result


def polynomial_remainder(value: list[int], modulus: list[int]) -> list[int]:
    dividend, divisor = trim_mod3(value), trim_mod3(modulus)
    require(divisor != [0], "polynomial division by zero")
    inverse = 1 if divisor[-1] == 1 else 2
    while len(dividend) >= len(divisor) and dividend != [0]:
        factor = dividend[-1] * inverse % 3
        shift = len(dividend) - len(divisor)
        for i, a in enumerate(divisor):
            dividend[i + shift] = (dividend[i + shift] - factor * a) % 3
        dividend = trim_mod3(dividend)
    return dividend


def monic_gcd(left: list[int], right: list[int]) -> list[int]:
    left, right = trim_mod3(left), trim_mod3(right)
    while right != [0]:
        left, right = right, polynomial_remainder(left, right)
    if left == [0]:
        return [0]
    inverse = 1 if left[-1] == 1 else 2
    return trim_mod3([a * inverse % 3 for a in left])


def prime_divisors(n: int) -> list[int]:
    require(type(n) is int and n >= 1, "prime_divisors needs a positive integer")
    factors = []
    divisor = 2
    while divisor * divisor <= n:
        if n % divisor == 0:
            factors.append(divisor)
            while n % divisor == 0:
                n //= divisor
        divisor += 1
    if n > 1:
        factors.append(n)
    return factors


def verify_irreducible(modulus: list[int]) -> None:
    """Prove monic f irreducible over F_3 using Rabin's exact criterion.

    For d=deg(f), check x^(3^d)=x modulo f and, for every prime l|d,
    gcd(f, x^(3^(d/l))-x)=1.  Repeated cubing computes the Frobenius powers.
    Reducing x first also handles d=1 correctly.
    """
    require(bool(modulus) and all(type(a) is int for a in modulus),
            "irreducibility input must contain integer coefficients")
    modulus = trim_mod3(modulus)
    degree = len(modulus) - 1
    require(degree >= 1 and modulus[-1] == 1,
            "irreducibility input must be nonconstant and monic")
    x = polynomial_remainder([0, 1], modulus)
    checkpoints = {degree // factor for factor in prime_divisors(degree)}
    power = x
    for step in range(1, degree + 1):
        power = power_mod3(power, 3, modulus)
        if step in checkpoints:
            difference = [0] * max(len(x), len(power))
            for j, a in enumerate(power):
                difference[j] += a
            for j, a in enumerate(x):
                difference[j] -= a
            require(monic_gcd(modulus, trim_mod3(difference)) == [1],
                    f"Rabin gcd test fails in degree {degree}, step {step}")
    require(power == x, f"Rabin Frobenius test fails in degree {degree}")


def verify_three_root_witnesses() -> None:
    checked = []
    for sample in THREE_ROOT_WITNESSES:
        degree = sample["m"]
        modulus = sample["modulus"]
        exponent = (3 ** degree - 3) // 4
        require(degree % 2 == 1 and degree >= 5, "wrong witness field")
        require(len(modulus) == degree + 1, "wrong modulus degree")
        require(all(type(c) is int and c in (0, 1, 2) for c in modulus),
                "witness modulus has a noncanonical coefficient")
        verify_irreducible(modulus)
        require(len(sample["roots"]) == 3, "a witness must list exactly three roots")
        for coefficients in sample["roots"] + [sample["b"]]:
            require(1 <= len(coefficients) <= degree and
                    all(type(c) is int and c in (0, 1, 2) for c in coefficients),
                    f"noncanonical witness field element, degree {degree}")
        roots = [trim_mod3(root) for root in sample["roots"]]
        require(len(set(map(tuple, roots))) == 3, "duplicate witness roots")
        for x in roots:
            x_plus_one = x.copy()
            x_plus_one[0] = (x_plus_one[0] + 1) % 3
            a = power_mod3(trim_mod3(x_plus_one), exponent, modulus)
            b = power_mod3(x, exponent, modulus)
            derivative = [0] * max(len(a), len(b))
            for i, c in enumerate(a):
                derivative[i] = (derivative[i] + c) % 3
            for i, c in enumerate(b):
                derivative[i] = (derivative[i] - c) % 3
            require(trim_mod3(derivative) == trim_mod3(sample["b"]),
                    f"wrong derivative witness in degree {degree}")
        checked.append(degree)
    require(checked == [5, 7, 9, 11, 13, 15], "incomplete witness table")
    print("Explicit derivative witnesses: 18 roots in 6 fields: PASS")


# ---------------------------------------------------------------------------
# Optional raw curve counts and Prym character sums
# ---------------------------------------------------------------------------
# Each row defines a primitive polynomial of degree n over F_3.  Using a
# primitive modulus makes the quadratic character a parity check of the
# discrete logarithm, and gives a deterministic square-root procedure.
PRIMITIVE_MODULI = (
    (),
    (1, 1),
    (2, 1, 1),
    (1, 2, 0, 1),
    (2, 1, 0, 0, 1),
    (1, 2, 0, 0, 0, 1),
    (2, 1, 0, 0, 0, 0, 1),
    (1, 0, 2, 0, 0, 0, 0, 1),
    (2, 0, 0, 1, 0, 0, 0, 0, 1),
    (1, 0, 0, 0, 2, 0, 0, 0, 0, 1),
    (2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1),
    (1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1),
    (2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1),
    (1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1),
    (2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1),
)


class TernaryField:
    """Exact F_(3^n) arithmetic with trit-packed field elements.

    Elements are base-three coefficient vectors.  Multiplication uses a
    primitive-element logarithm table constructed from the given modulus;
    we verify that the generator has order exactly 3^n-1 rather than trust
    a precomputed logarithm table.  At n>=8, a seven-trit addition table
    keeps the pure-Python enumeration tractable without third-party code.
    """
    CHUNK = 3 ** 7
    _add_table: array | None = None

    def __init__(self, degree: int):
        require(type(degree) is int and 1 <= degree <= 14,
                "ternary field degree must be an integer in 1..14")
        self.degree = degree
        self.q = 3 ** degree
        self.modulus = PRIMITIVE_MODULI[degree]
        require(len(self.modulus) == degree + 1 and self.modulus[-1] == 1,
                "bad primitive modulus")
        self.top = self.q // 3
        require(self.q - 1 < 2 ** (8 * array("i").itemsize - 1),
                "this platform's array('i') is too narrow for the field")

        # Negation is digitwise; x and -x have the same coefficient support.
        self.negatives = array("I", [0]) * self.q
        for x in range(1, self.q):
            self.negatives[x] = ((-x % 3) + 3 * self.negatives[x // 3])

        if degree >= 8 and TernaryField._add_table is None:
            TernaryField._add_table = self._build_addition_table()

        # Multiplication by t is a shift plus one of two fixed reductions.
        # For n>=8 the same seven-trit addition table performs the reduction.
        self.generator_reductions = tuple(
            sum((-leading * coefficient % 3) * 3 ** j
                for j, coefficient in enumerate(self.modulus[:-1]))
            for leading in range(3))
        self.exponentials = array("I", [0]) * (self.q - 1)
        self.logarithms = array("i", [-1]) * self.q
        self.exponentials[0] = 1
        self.logarithms[1] = 0
        for i in range(1, self.q - 1):
            prev = self.exponentials[i - 1]
            x = self.multiply_by_generator(prev)
            require(x != 0 and self.logarithms[x] == -1,
                    f"nonprimitive modulus in degree {degree}")
            self.exponentials[i] = x
            self.logarithms[x] = i
        last = self.exponentials[-1]
        closure = self.multiply_by_generator(last)
        require(closure == 1, "primitive cycle does not close")
        # All q-1 nonzero residue classes are now powers of the same unit.
        # Thus every nonzero class is invertible: the quotient is a field,
        # and the chosen generator is primitive, without trusting the table.

    @classmethod
    def _build_addition_table(cls) -> array:
        """Precompute seven-trit sums using their first trit recursively."""
        base = cls.CHUNK
        table = array("H", [0]) * (base * base)
        residues = [i % 3 for i in range(base)]
        quotients = [i // 3 for i in range(base)]
        for x in range(base):
            start = x * base
            qx, rx = quotients[x], residues[x]
            for y in range(base):
                table[start + y] = ((rx + residues[y]) % 3
                                    + 3 * table[qx * base + quotients[y]])
        return table

    def add(self, x: int, y: int) -> int:
        if self._add_table is not None and self.degree >= 8:
            base = self.CHUNK
            table = self._add_table
            low = table[(x % base) * base + (y % base)]
            high = table[(x // base) * base + (y // base)]
            return low + base * high
        result = 0
        factor = 1
        for _ in range(self.degree):
            result += ((x % 3 + y % 3) % 3) * factor
            x //= 3
            y //= 3
            factor *= 3
        return result

    def sub(self, x: int, y: int) -> int:
        return self.add(x, self.negatives[y])

    def multiply_by_generator(self, x: int) -> int:
        """Multiply by t modulo the selected primitive polynomial."""
        leading = x // self.top
        shifted = (3 * x) % self.q
        if leading == 0:
            return shifted
        return self.add(shifted, self.generator_reductions[leading])

    def mul(self, x: int, y: int) -> int:
        if x == 0 or y == 0:
            return 0
        exponent = self.logarithms[x] + self.logarithms[y]
        if exponent >= self.q - 1:
            exponent -= self.q - 1
        return self.exponentials[exponent]

    def chi(self, x: int) -> int:
        if x == 0:
            return 0
        return -1 if self.logarithms[x] & 1 else 1

    def div(self, x: int, y: int) -> int:
        require(y != 0, "finite-field division by zero")
        if x == 0:
            return 0
        return self.exponentials[(self.logarithms[x] - self.logarithms[y])
                                 % (self.q - 1)]


def hyperelliptic_models() -> dict[str, list[int]]:
    """Return the exact affine models printed in the manuscript.

    All coefficients are in increasing degree order modulo three.  Every
    model is squarefree; its smooth projective genus is (deg(f)-1)//2 for
    y^2=f.  These equations, not the recorded counts, determine the raw sums.
    """
    a0 = [2, 0, 0, 0, 1]
    bp = [2, 0, 0, 1, 1]
    bm = [2, 0, 0, 2, 1]
    h = [1, 0, 0, 0, 1, 0, 1, 0, 1]
    h1 = trim_mod3(polynomial_product(a0, bp))
    h2 = trim_mod3(polynomial_product(bp, bm))
    return {
        "E": [2, 0, 2, 1],             # t^3-t^2-1
        "G1": [1, 1, 0, 0, 1, 1],     # t^5+t^4+t+1
        "G2": [1, 0, 1, 0, 1, 0, 1],  # t^6+t^4+t^2+1
        "H1": h1,                       # (u^4-1)(u^4+u^3-1)
        "H2": h2,                       # (u^4+u^3-1)(u^4-u^3-1)
        "Qplus": trim_mod3(polynomial_product(h, h1)),
        "Qzero": trim_mod3(polynomial_product(h, h2)),
        "X": h,
    }


def raw_hyperelliptic_count(field: TernaryField, coefficients: list[int]) -> int:
    """Count the smooth projective y^2=f(u), including its infinity points."""
    mul, add, chi = field.mul, field.add, field.chi
    affine = 0
    for u in range(field.q):
        value = 0
        for coefficient in reversed(coefficients):
            value = add(mul(value, u), coefficient)
        affine += 1 + chi(value)
    degree = len(coefficients) - 1
    infinity = 1 if degree % 2 else 1 + chi(coefficients[-1])
    return affine + infinity


def raw_y_count(field: TernaryField) -> int:
    """Count Y from all projective fibers of b_A(u)=b_B(v).

    b_A=u^3/(u^4-1), b_B=(-v^4+v^3+v+1)/(v^3-v).
    The two maps have disjoint branch loci: {0} and {b:b^2+1=0}.
    Consequently their projective fiber product is smooth, so its rational
    pairs are exactly the points of the normalization Y.  This smoothness
    implication uses the manuscript's local function-field argument; the
    default polynomial certificate checks its derivative and branch inputs.

    Index q represents the target infinity.  Finite poles are included in
    that bin, and the source infinities satisfy b_A(infinity)=0 and
    b_B(infinity)=infinity.  In particular, the b=infinity contribution is
    eight in odd extensions and sixteen in even extensions.  No odd-degree
    restriction is used in this enumerator.
    """
    mul, add, sub, div = field.mul, field.add, field.sub, field.div
    count_a, count_b = [0] * (field.q + 1), [0] * (field.q + 1)
    for value in range(field.q):
        square = mul(value, value)
        cube = mul(square, value)
        fourth = mul(square, square)
        denominator_a = sub(fourth, 1)
        target_a = div(cube, denominator_a) if denominator_a else field.q
        count_a[target_a] += 1
        numerator_b = sub(add(add(cube, value), 1), fourth)
        denominator_b = sub(cube, value)
        target_b = div(numerator_b, denominator_b) if denominator_b else field.q
        count_b[target_b] += 1
    count_a[0] += 1
    count_b[field.q] += 1
    require(sum(count_a) == field.q + 1 and sum(count_b) == field.q + 1,
            "projective source point accounting for Y")
    require(count_a[field.q] == (2 if field.degree % 2 else 4)
            and count_b[field.q] == 4, "projective pole fibers for Y")
    return sum(a * b for a, b in zip(count_a, count_b))


def verify_raw_curves() -> None:
    """Independently enumerate all nine non-Prym tables through their genera."""
    models = hyperelliptic_models()
    genera = {name: (len(polynomial) - 2) // 2
              for name, polynomial in models.items()}
    genera["Y"] = 9
    require(set(genera) == set(POINT_COUNTS), "raw curve model/table mismatch")
    require(all(len(POINT_COUNTS[name]) == genus for name, genus in genera.items()),
            "recorded curve count range must be exactly 1..genus")
    checked = 0
    print("Raw projective curve counts (all entries used in reconstruction):", flush=True)
    for n in range(1, max(genera.values()) + 1):
        start = perf_counter()
        field = TernaryField(n)
        observed = {name: raw_hyperelliptic_count(field, polynomial)
                    for name, polynomial in models.items() if n <= genera[name]}
        observed["Y"] = raw_y_count(field)
        for name, count in observed.items():
            require(count == POINT_COUNTS[name][n - 1],
                    f"raw {name} count disagreement, n={n}: got {count}, "
                    f"recorded {POINT_COUNTS[name][n - 1]}")
            checked += 1
        row = ", ".join(f"{name}={count}" for name, count in observed.items())
        print(f"  n={n}: {row}; seconds={perf_counter() - start:.3f}", flush=True)
    require(checked == sum(genera.values()), "incomplete raw curve count census")
    print(f"Raw non-Prym counts: {len(genera)} curves, {checked} entries: PASS")


def raw_prym_row(degree: int) -> tuple[int, int, int]:
    """Enumerate X(F_(3^n)) and the W_+, W_0 relative Frobenius traces.

    The base curve is X: s^2=H(u), with
      H(u)=u^8+u^6+u^4+1, A0=u^4-1, Bpm=u^4 +/- u^3-1.
    The quadratic-cover radicands are
      f_plus=s*(u^3-s)*A0*Bplus,
      f_zero=s*(u^3-s)*Bplus*Bminus.

    The sum of quadratic characters equals #W_affine - #X_affine.
    We negate the sum to obtain the relative trace #X - #W.  There are
    two rational points at infinity on X; their normalized radicands have
    square class -1.  At A0=0,s=u^3, the zero of u^3-s is even, so we
    replace its misleading raw zero character by chi(Bplus*Bminus).
    """
    F = TernaryField(degree)
    mul, add, sub, chi = F.mul, F.add, F.sub, F.chi
    neg = F.negatives
    exponents, logs = F.exponentials, F.logarithms
    one = 1
    sum_plus = sum_zero = count_x_affine = 0

    for u in range(F.q):
        u2 = mul(u, u)
        u3 = mul(u2, u)
        u4 = mul(u2, u2)
        u6 = mul(u3, u3)
        u8 = mul(u4, u4)
        a0 = sub(u4, one)
        b_plus = add(a0, u3)
        b_minus = sub(a0, u3)
        h = add(add(u8, u6), add(u4, one))
        if chi(h) == -1:
            continue
        s0 = 0 if h == 0 else exponents[logs[h] // 2]
        for s in (s0,) if h == 0 else (s0, neg[s0]):
            count_x_affine += 1
            common = mul(s, sub(u3, s))
            f_plus = mul(mul(common, a0), b_plus)
            f_zero = mul(mul(common, b_plus), b_minus)
            character_zero = chi(f_zero)
            if a0 == 0 and s == u3:
                # This is a double zero of the radicand, not a branch point.
                require(f_zero == 0, "unexpected nonzero even-zero radicand")
                character_zero = chi(mul(b_plus, b_minus))
            sum_plus += chi(f_plus)
            sum_zero += character_zero

    infinity_correction = 2 * chi(neg[one])
    return (count_x_affine,
            -sum_plus - infinity_correction,
            -sum_zero - infinity_correction)


def verify_raw_prym(max_degree: int) -> None:
    require(type(max_degree) is int and 1 <= max_degree <= 14,
            "raw Prym maximum degree must be an integer in 1..14")
    print("n   field_size    X_affine    trace_plus    trace_zero     seconds", flush=True)
    for n in range(1, max_degree + 1):
        start = perf_counter()
        count_x, t_plus, t_zero = raw_prym_row(n)
        expected_plus, expected_zero, expected_x = PRYM_TRACES[n - 1]
        require((t_plus, t_zero) == (expected_plus, expected_zero),
                f"raw Prym trace disagreement, n={n}")
        require(count_x + 2 == expected_x, f"X affine/projective count, n={n}")
        print(f"{n:2d} {3**n:12d} {count_x:11d} {t_plus:13d} {t_zero:13d}"
              f" {perf_counter() - start:11.3f}", flush=True)
    print(f"Raw quadratic-cover counts: degrees 1..{max_degree}: PASS")
    if max_degree < 14:
        print("  Partial raw run: degree-28 Prym reconstruction requires degrees 1..14.")


# ---------------------------------------------------------------------------
# Independent recount of all historical DDT, Z, and YDQZ records
# ---------------------------------------------------------------------------
def raw_power_spectrum(field: TernaryField, exponent: int) -> dict[int, int]:
    """Enumerate the full a=1 DDT row of x^exponent, including zero targets.

    This routine has no reference to any recorded spectrum, prescribed
    support, block multiplicity, or curve count.  The entire target histogram
    is built before its support is even inspected.  Exponents are reduced
    only on nonzero inputs, and the power map takes zero to zero.
    """
    require(type(exponent) is int and exponent > 0,
            "direct power spectrum needs a positive exponent")
    q, logs, powers = field.q, field.logarithms, field.exponentials
    exponent %= q - 1
    values = array("I", [0]) * q
    for x in range(1, q):
        values[x] = powers[(logs[x] * exponent) % (q - 1)]
    counts = [0] * q
    sub, add = field.sub, field.add
    for x in range(q):
        counts[sub(values[add(x, 1)], values[x])] += 1
    spectrum = dict(sorted(Counter(counts).items()))
    require(sum(spectrum.values()) == q and
            sum(j * number for j, number in spectrum.items()) == q,
            "direct DDT total-target or total-input accounting")
    return spectrum


def raw_yanhan_z_count(field: TernaryField) -> int:
    """Count the smooth projective Z directly over an odd-degree extension.

    Enumerate both rational maps on P^1, using index q for infinity:
      b_A=u^3/(u^4-1),
      b_B=(-v^4+v^3+v+1)/(v^3-v).
    A finite target b has
      A[b]*B[b]*(1+chi(1+b))*(1+chi(1-b))
    rational lifts.  This is an enumeration of u,v,z_+,z_- in factored
    form, not a deduction from omega_3 or the recorded L_Z.

    For odd degree the finite exceptional fibers b=0,+/-1 have no lifts,
    which is also checked in the actual histograms.  Above b=infinity the
    normalized ratio z_+^2/z_-^2 has residue -1, hence no rational point.
    The other branch targets satisfy b^2=-1 and are not rational.  The
    zero boundary contribution uses this local normalization argument in
    the manuscript; counting the singular affine equations alone would
    not justify it.
    """
    require(field.degree % 2 == 1, "raw projective Z count requires odd degree")
    q = field.q
    mul, add, sub, div, chi = (field.mul, field.add, field.sub,
                              field.div, field.chi)
    a, b = [0] * (q + 1), [0] * (q + 1)
    for t in range(q):
        t2 = mul(t, t)
        t3 = mul(t2, t)
        t4 = mul(t2, t2)
        da = sub(t4, 1)
        db = sub(t3, t)
        a[div(t3, da) if da else q] += 1
        nb = sub(add(add(t3, t), 1), t4)
        b[div(nb, db) if db else q] += 1
    a[0] += 1                 # u=infinity maps to b=0
    b[q] += 1                 # v=infinity maps to b=infinity
    require(sum(a) == q + 1 and sum(b) == q + 1,
            "raw Z projective source accounting")
    require(b[0] == a[1] == a[2] == 0,
            "unexpected rational finite boundary of Z")
    require(a[q] == 2 and b[q] == 4 and chi(2) == -1,
            "raw Z infinity normalization data")
    return sum(a[t] * b[t] * (1 + chi(add(1, t)))
               * (1 + chi(sub(1, t))) for t in range(q))


def raw_ydqz_cover_counts(field: TernaryField) -> tuple[int, int, int, int]:
    """Count all four displayed open YDQZ fiber products over U=F_q-{0,+/-1}.

    Each rational map is evaluated separately on every parameter in U.
    Dot products of the resulting target histograms count parameter pairs
    and triples exactly.  No DDT, recorded value, or presumed multiplicity
    is used in these counts.  Multiplicity checks follow enumeration.
    """
    require(field.degree % 2 == 1, "YDQZ open covers require odd degree")
    q = field.q
    mul, add, sub, div = field.mul, field.add, field.sub, field.div
    a, b, c = [0] * q, [0] * q, [0] * q
    for t in range(3, q):     # coefficient-vector encodings 0,1,2 are 0,+1,-1
        t2 = mul(t, t)
        t4 = mul(t2, t2)
        t6 = mul(t4, t2)
        t8 = mul(t4, t4)
        t10 = mul(t8, t2)
        t16 = mul(t8, t8)
        numerator = add(add(t16, t10), add(t6, 1))
        da = sub(t4, 1)
        da = mul(da, da)
        da = mul(da, da)
        db = add(t4, 1)
        db = mul(db, db)
        db = mul(db, db)
        dc = sub(t2, 1)
        dc = mul(dc, dc)
        dc = mul(t4, mul(dc, dc))
        require(da != 0 and db != 0 and dc != 0,
                "unexpected pole on the prescribed YDQZ open domain")
        a[div(mul(t6, add(t4, 1)), da)] += 1
        b[div(numerator, db)] += 1
        c[div(numerator, dc)] += 1
    require(sum(a) == sum(b) == sum(c) == q - 3,
            "YDQZ open parameter accounting")
    require(set(a) <= {0, 4} and set(b) <= {0, 8} and set(c) <= {0, 8},
            "YDQZ observed map multiplicities disagree")
    require(a[1] == b[1] == c[1] == 0, "YDQZ exceptional target was not removed")
    return (sum(x * y for x, y in zip(a, b)),
            sum(x * y for x, y in zip(a, c)),
            sum(x * y for x, y in zip(b, c)),
            sum(x * y * z for x, y, z in zip(a, b, c)))


def ydqz_spectrum_from_cover_counts(q: int, counts: tuple[int, int, int, int]) -> dict[int, int]:
    """Apply the proved fixed-cover formula to independently counted curves."""
    ab, ac, bc, triple = counts
    require(ab % 32 == ac % 32 == bc % 64 == triple % 256 == 0,
            "YDQZ cover multiplicity division is not integral")
    pairs = (ab + ac) // 32 + bc // 64
    triples = triple // 256
    result = {0: (q + 1) // 2 + pairs - triples,
              2: (q - 3) // 2 - 2 * pairs + 3 * triples,
              3: 1, 4: pairs - 3 * triples, 6: triples}
    require(all(value >= 0 for value in result.values()),
            "YDQZ cover inversion has a negative coefficient")
    require(sum(result.values()) == q and
            sum(j * number for j, number in result.items()) == q,
            "YDQZ cover inversion has incorrect totals")
    return {j: number for j, number in result.items() if number}


def ydqz_bc_models() -> tuple[list[int], list[int]]:
    """The low-genus models E: y²=-(z+1)(z²+1), H: y²=-z(z²+1)(z²+z-1)."""
    return ([2, 2, 2, 2], [0, 1, 2, 0, 2, 2])


def reconstruct_ydqz_bc_low_genus() -> tuple[list[int], list[int]]:
    """Reconstruct L_E and L_H from freshly enumerated projective points."""
    e_model, h_model = ydqz_bc_models()
    field = TernaryField(1)
    e_count = raw_hyperelliptic_count(field, e_model)
    h_counts = [raw_hyperelliptic_count(field, h_model),
                raw_hyperelliptic_count(TernaryField(2), h_model)]
    e = weil_from_counts(3, [e_count])
    h = weil_from_counts(3, h_counts)
    require(e == [1, -2, 3] and h == [1, 2, 2, 6, 9],
            "YDQZ BC low-genus factor reconstruction disagrees")
    return e, h


def verify_historical() -> list[dict]:
    """Independently recount the 16 distinct historical DDT/Z/YDQZ rows.

    Repeated copies of a historical table are not counted as new records.
    The five DIRECT_SPECTRA rows provide five DDT and five Z targets; the
    The historical projective Z count at n=1 is also zero.
    The original YDQZ table supplies five further DDT targets.
    Returned rows are convenient for a caller to make an audit table;
    the public command itself does not read or write any auxiliary file.
    """
    rows = []
    lz = product_of_factors(zip(REFERENCE_FACTORS, (3, 6, 6, 2, 3, 4, 5, 2, 2, 2)))
    print("Independent historical Yan--Han DDT and projective Z counts:", flush=True)
    for n in (1, 3, 5, 7, 9, 11):
        start = perf_counter()
        field = TernaryField(n)
        z = raw_yanhan_z_count(field)
        expected_z = 0 if n == 1 else DIRECT_SPECTRA[n][1]
        require(z == expected_z, f"raw historical Z count disagrees at n={n}")
        predicted_z = field.q + 1 - frobenius_power_sum(lz, n)
        require(z == predicted_z, f"raw Z / Artin numerator disagreement at n={n}")
        rows.append({"record": "YanHan_Z", "degree": n, "q": field.q,
                     "expected": expected_z, "observed": z,
                     "independent_method": "projective rational-map fibers and quadratic lifts",
                     "status": "PASS"})
        spectrum = None
        if n >= 3:
            spectrum = raw_power_spectrum(field, (field.q - 3) // 4)
            expected_spectrum = {j: number for j, number in
                                 enumerate(DIRECT_SPECTRA[n][0]) if number}
            require(spectrum == expected_spectrum,
                    f"raw historical Yan--Han DDT disagrees at n={n}")
            require(z == 32 * spectrum.get(3, 0),
                    f"independent Z / independent DDT disagreement at n={n}")
            rows.append({"record": "YanHan_DDT", "degree": n, "q": field.q,
                         "expected": expected_spectrum, "observed": spectrum,
                         "independent_method": "all inputs of the original power derivative",
                         "status": "PASS"})
        print(f"  n={n}, q={field.q}: Z={z}, spectrum={spectrum}; "
              f"seconds={perf_counter() - start:.3f}", flush=True)
    print("Independent historical YDQZ counts (original power, inverse, fixed covers):", flush=True)
    bc_e, bc_h = reconstruct_ydqz_bc_low_genus()
    for n, expected_spectrum in HISTORICAL_YDQZ_SPECTRA.items():
        start = perf_counter()
        field = TernaryField(n)
        spectrum = raw_power_spectrum(field, (3 * field.q - 5) // 4)
        inverse_exponent = ((field.q - 5) // 2) % (field.q - 1)
        inverse = raw_power_spectrum(field, inverse_exponent)
        covers = raw_ydqz_cover_counts(field)
        recovered = ydqz_spectrum_from_cover_counts(field.q, covers)
        bc_prediction = (field.q + 1 - 8 * frobenius_power_sum(bc_e, n)
                         - 6 * frobenius_power_sum(bc_h, n))
        require(spectrum == expected_spectrum,
                f"raw historical YDQZ DDT disagrees at n={n}")
        require(spectrum == inverse == recovered,
                f"YDQZ original/inverse/cover paths disagree at n={n}")
        require(covers[2] == bc_prediction,
                f"YDQZ raw B--C count / low-genus formula disagrees at n={n}")
        rows.append({"record": "YDQZ_DDT", "degree": n, "q": field.q,
                     "expected": expected_spectrum, "observed": spectrum,
                     "inverse_spectrum": inverse,
                     "open_cover_counts_AB_AC_BC_triple": covers,
                     "bc_low_genus_prediction": bc_prediction,
                     "independent_method": "original power, inverse power, and four raw open covers",
                     "status": "PASS"})
        print(f"  n={n}, q={field.q}: spectrum={spectrum}; "
              f"covers(AB,AC,BC,triple)={covers}; "
              f"seconds={perf_counter() - start:.3f}", flush=True)
    require(len(rows) == 16 and all(row["status"] == "PASS" for row in rows),
            "historical record census incomplete")
    print("Historical recount: 5 Yan--Han DDT + 6 Z + 5 YDQZ rows: PASS")
    return rows


# ---------------------------------------------------------------------------
# Explicit Artin factors of the normalized YDQZ B--C cover
# ---------------------------------------------------------------------------
YDQZ_BC_REPRESENTATIONS = ((0, 0), (0, 1), (1, 0), (1, 1), "S")


def ydqz_bc_rep_dimension(label) -> int:
    return 2 if label == "S" else 1


def ydqz_bc_rep_trace(label, alpha: int, beta: int, standard: int) -> int:
    """Character value: alpha^e beta^f for a line, or standard for S."""
    return standard if label == "S" else alpha ** label[0] * beta ** label[1]


def ydqz_bc_artin_degree(left, right) -> int:
    """Return the conductor degree minus twice the representation dimension.

    This is the degree proved from inertia in the paper, not inferred from
    a finite list of point counts.  The trivial representation is excluded.
    """
    require((left, right) != ((0, 0), (0, 0)), "trivial Artin factor is zeta(P1)")
    if left == right == "S":
        return 14
    if left == "S":
        g, h = right
        return 4 + 4 * g + 2 * (g ^ h)
    if right == "S":
        e, f = left
        return 4 + 4 * e + 2 * (e ^ f)
    e, f = left
    g, h = right
    return 2 * (f ^ h) + 2 * e + 2 * g + (e ^ f) + (g ^ h) + (e ^ f ^ g ^ h) - 2


def raw_ydqz_bc_artin_row(degree: int) -> tuple[dict, int]:
    """Sum local traces on inertia invariants over all of P1(F_(3^degree)).

    The rational base of h(u)=-h(v) is
      u=(z²+1)/(z(z+1)), v=(z²+1)/(z+1).
    Its two D4 covers are a²+c²=-1, u=-a²c² and
    A²+C²=1, v=-A²C².  Away from branch points, quartic-root histograms
    give the standard characters from their degree-four permutation
    characters.  The line characters are alpha=chi(1+u), beta=chi(-u)
    and gamma=chi(1+v), delta=chi(-v).

    At the branch points the displayed rules are traces of Frobenius on
    inertia invariants, as proved in NewDiffSpec_arXiv1.tex.  In particular, the
    standard-tensor-standard traces are 2 at z²+1=0 and 1+chi(-1)
    at z=-1.  Raw values of singular affine equations are not substituted
    for these normalized local factors.  The trivial character contributes
    q+1; weighting all 25 irreducible characters by dimension counts the
    smooth projective cover.
    """
    field = TernaryField(degree)
    q, neg = field.q, field.negatives
    mul, add, sub, div, chi = (field.mul, field.add, field.sub,
                              field.div, field.chi)
    epsilon = chi(2)
    roots_b, roots_c = [0] * q, [0] * q
    for a in range(q):
        a2 = mul(a, a)
        a4 = mul(a2, a2)
        roots_b[add(a4, a2)] += 1
        roots_c[sub(a4, a2)] += 1

    def standard_b(u):
        return roots_b[u] - 1 - chi(add(1, u))

    def standard_c(v):
        return roots_c[v] - 1 - chi(add(1, v))

    labels = [(a, b) for a in YDQZ_BC_REPRESENTATIONS for b in YDQZ_BC_REPRESENTATIONS]
    sums = {pair: 0 for pair in labels}

    def include(local_trace):
        for a, b in labels:
            sums[(a, b)] += local_trace(a, b)

    for z in range(q):
        if z == 0:
            def local(left, right):
                if left == "S":
                    return 0
                e, f = left
                return (0 if e != f else epsilon ** e *
                        ydqz_bc_rep_trace(right, epsilon, epsilon, standard_c(1)))
            include(local)
            continue
        if z == 2:
            def local(left, right):
                if left == right == "S":
                    return 1 + epsilon
                if left == "S" or right == "S":
                    return 0
                e, f = left
                g, h = right
                return 0 if (e + f + g + h) % 2 else epsilon ** (f + g)
            include(local)
            continue
        numerator = add(mul(z, z), 1)
        denominator = add(z, 1)
        u = div(numerator, mul(z, denominator))
        v = div(numerator, denominator)
        if numerator == 0:
            def local(left, right):
                if left == right == "S":
                    return 2
                if left == "S" or right == "S":
                    return 1
                return int(left[1] == right[1])
            include(local)
            continue
        if u == 2:
            gamma, delta, sc = chi(add(1, v)), chi(neg[v]), standard_c(v)
            def local(left, right):
                fixed = 1 if left == "S" else int(left[0] == 0)
                return fixed * ydqz_bc_rep_trace(right, gamma, delta, sc)
            include(local)
            continue
        if v == 2:
            alpha, beta, sb = chi(add(1, u)), chi(neg[u]), standard_b(u)
            def local(left, right):
                fixed = epsilon if right == "S" else int(right[0] == 0)
                return ydqz_bc_rep_trace(left, alpha, beta, sb) * fixed
            include(local)
            continue
        alpha, beta = chi(add(1, u)), chi(neg[u])
        gamma, delta = chi(add(1, v)), chi(neg[v])
        sb, sc = standard_b(u), standard_c(v)
        include(lambda left, right: ydqz_bc_rep_trace(left, alpha, beta, sb)
                * ydqz_bc_rep_trace(right, gamma, delta, sc))

    def infinity(left, right):
        if right == "S":
            return 0
        g, h = right
        return (0 if g != h else ydqz_bc_rep_trace(left, epsilon, epsilon, standard_b(1))
                * epsilon ** g)
    include(infinity)
    require(sums[((0, 0), (0, 0))] == q + 1,
            "BC base P1 local-place accounting")
    count = sum(ydqz_bc_rep_dimension(left) * ydqz_bc_rep_dimension(right) * value
                for (left, right), value in sums.items())
    require(count >= 0, "negative normalized BC point count")
    return sums, count


def raw_ydqz_bc_normalized_count(field: TernaryField) -> int:
    """Count normalized BC points from conic lifts, independently of characters.

    The affine conic equations give B[u] and C[v] without decomposing any
    representation.  At the common simple branch zeros z²+1=0 each affine
    crossing has two normalized branches.  The three missing base places
    z=0,infinity,-1 contribute (1+epsilon)C[1],
    (1+epsilon)B[1], and 8(1+epsilon), respectively.  These local
    normalization formulas are proved in the manuscript and are the only
    geometric inputs to this enumerator besides the displayed conics.
    """
    q = field.q
    mul, add, sub, div, chi = (field.mul, field.add, field.sub,
                              field.div, field.chi)
    b, c = [0] * q, [0] * q
    for a in range(q):
        a2 = mul(a, a)
        a4 = mul(a2, a2)
        b[add(a4, a2)] += 1 + chi(sub(2, a2))
        c[sub(a4, a2)] += 1 + chi(sub(1, a2))
    total = 0
    for z in range(q):
        if z in (0, 2):
            continue
        numerator = add(mul(z, z), 1)
        denominator = add(z, 1)
        u = div(numerator, mul(z, denominator))
        v = div(numerator, denominator)
        total += b[u] * c[v] * (2 if numerator == 0 else 1)
    return total + (1 + chi(2)) * (b[1] + c[1] + 8)


def divide_polynomial_with_constant_one(numerator: list[int], denominator: list[int]) -> list[int]:
    """Exact Z[T] division, checked by multiplying the whole result back."""
    require(denominator and denominator[0] == 1 and len(numerator) >= len(denominator),
            "invalid constant-one polynomial division")
    quotient = []
    for n in range(len(numerator) - len(denominator) + 1):
        quotient.append(numerator[n] - sum(denominator[j] * quotient[n - j]
                        for j in range(1, min(n, len(denominator) - 1) + 1)))
    require(polynomial_product(quotient, denominator) == numerator,
            "Artin factor division is not exact")
    return quotient


def verify_ydqz_artin() -> dict:
    """Reconstruct all 24 BC Artin factors from raw traces and check odd counts."""
    rows, counts, e_counts, h_counts = [], [], [], []
    e_model, h_model = ydqz_bc_models()
    print("YDQZ normalized BC cover: raw local traces and low-genus counts:", flush=True)
    for n in range(1, 10):
        start = perf_counter()
        traces, count = raw_ydqz_bc_artin_row(n)
        rows.append(traces)
        counts.append(count)
        field = TernaryField(n)
        require(raw_ydqz_bc_normalized_count(field) == count,
                f"BC conic lifts / Artin-character point count disagrees at n={n}")
        e_counts.append(raw_hyperelliptic_count(field, e_model))
        h_counts.append(raw_hyperelliptic_count(field, h_model))
        if n % 2:
            require(raw_ydqz_cover_counts(field)[2] == count,
                    f"BC normalized / open raw count disagrees at odd n={n}")
        print(f"  n={n}: BC={count}, E={e_counts[-1]}, H={h_counts[-1]}; "
              f"seconds={perf_counter() - start:.3f}", flush=True)

    e = weil_from_counts(3, e_counts[:1])
    h = weil_from_counts(3, h_counts[:2])
    require(e == [1, -2, 3] and h == [1, 2, 2, 6, 9], "BC E/H numerator mismatch")
    for n in range(1, 10):
        require(e_counts[n - 1] == 3 ** n + 1 - frobenius_power_sum(e, n),
                f"independent E point-count recurrence at n={n}")
        require(h_counts[n - 1] == 3 ** n + 1 - frobenius_power_sum(h, n),
                f"independent H point-count recurrence at n={n}")

    factors, records = [], []
    for pair in rows[0]:
        left, right = pair
        if pair == ((0, 0), (0, 0)):
            continue
        degree = ydqz_bc_artin_degree(left, right)
        require(degree >= 0 and degree % 2 == 0, "invalid proved BC Artin degree")
        poly = weil_from_traces(3, [-row[pair] for row in rows[:degree // 2]])
        require(len(poly) == degree + 1, "BC Artin reconstruction degree mismatch")
        for n, row in enumerate(rows, 1):
            require(-frobenius_power_sum(poly, n) == row[pair],
                    f"BC Artin raw trace / recurrence disagreement: {pair}, n={n}")
        multiplicity = ydqz_bc_rep_dimension(left) * ydqz_bc_rep_dimension(right)
        factors.append((poly, multiplicity))
        records.append({"representation": pair, "degree": degree,
                        "multiplicity": multiplicity, "coefficients": poly})
    product = product_of_factors(factors)
    require(len(records) == 24 and len(product) == 211,
            "BC Artin census or genus-105 numerator degree mismatch")
    quotient = divide_polynomial_with_constant_one(product,
               product_of_factors([(e, 8), (h, 6)]))
    require(all(coefficient == 0 for coefficient in quotient[1::2]),
            "BC quotient by E^8 H^6 is not even")
    for n, count in enumerate(counts, 1):
        require(count == 3 ** n + 1 - frobenius_power_sum(product, n),
                f"BC full numerator / raw local point count disagreement at n={n}")
        if n % 2:
            require(count == 3 ** n + 1 - 8 * frobenius_power_sum(e, n)
                    - 6 * frobenius_power_sum(h, n), f"BC odd-degree trace formula n={n}")
    print("BC: 24 Artin factors, degree 210, E^8 H^6 times an even quotient: PASS")
    print("BC: degrees 8 and 9 are additional raw checks; all five odd open counts agree.")
    return {"projective_counts_n1_to9": counts, "E_counts_n1_to9": e_counts,
            "H_counts_n1_to9": h_counts, "E": e, "H": h,
            "factors": records, "even_quotient_coefficients_in_T_squared": quotient[::2]}


# ---------------------------------------------------------------------------
# Optional Felke finite-field tests (independent of the Yan--Han count data)
# ---------------------------------------------------------------------------
def is_prime(n: int) -> bool:
    return n > 1 and all(n % p for p in range(2, isqrt(n) + 1))


def prime_character(x: int, p: int) -> int:
    value = x % p
    if value == 0:
        return 0
    residue = pow(value, (p - 1) // 2, p)
    require(residue in (1, p - 1), "Euler criterion failed")
    return 1 if residue == 1 else -1


def felke_prime_field(p: int) -> tuple[tuple[int, ...], int, int]:
    """Compare the three image indicators to a directly enumerated DDT."""
    require(is_prime(p) and p % 4 == 1, "Felke prime audit needs p=1 mod 4 prime")
    inv2 = pow(2, -1, p)
    epsilon = prime_character(2, p)
    targets = [set(), set(), set()]
    counts: Counter[int] = Counter()
    for t in range(p):
        x, y = (t - inv2) % p, (t + inv2) % p
        dx = prime_character(x, p) * x * x % p
        dy = prime_character(y, p) * y * y % p
        counts[(dy - dx) % p] += 1
    for b in range(p):
        if prime_character(b * b - 1, p) == 1:
            targets[0].add(b)
        if (prime_character(2 * b - 1, p) == 1
                and prime_character(b - 1, p) == -epsilon):
            targets[1].add(b)
        if (prime_character(2 * b + 1, p) == 1
                and prime_character(b + 1, p) == -epsilon):
            targets[2].add(b)
    a, b, c = targets
    for value in range(p):
        expected = int(value in a) + int(value in b) + int(value in c)
        expected += int(value == 1 or value == p - 1)
        require(counts[value] == expected, f"Felke prime DDT, p={p}")
    p0 = len(a & b)
    q0 = len(b & c)
    require(p0 == len(a & c) and q0 == len(a & b & c),
            f"Felke prime image intersections, p={p}")
    predicted = (2 * p0, p - 4 * p0 + q0, 2 * p0 - 2 * q0, q0)
    observed = tuple(sum(counts[value] == j for value in range(p)) for j in range(4))
    require(predicted == observed, f"Felke prime spectrum, p={p}")
    # Jiang--Li--Li--Qu (2022), Theorem 2: the prime-field spectrum is
    # already known.  Compare the manuscript's image-intersection counts
    # with that theorem's two character sums, without using them to form
    # the DDT or the three target sets above.
    gamma1 = sum(prime_character(x * (x - 1) * (x + 3), p) for x in range(p))
    gamma2 = sum(prime_character(x * (x - 1) * (x + 2), p) for x in range(p))
    p0_numerator = p + gamma1 + 1
    q0_numerator = p + 3 * gamma1 - 2 * gamma2 + 1
    require(p0_numerator % 8 == 0 and q0_numerator % 16 == 0,
            f"known prime-field character-sum formulas are nonintegral, p={p}")
    require(p0 == p0_numerator // 8 and q0 == q0_numerator // 16,
            f"known prime-field spectrum / image-intersection disagreement, p={p}")
    return observed, p0, q0


class CubicField:
    """Small exact F_(p^3) implementation for the optional Felke audit."""
    def __init__(self, p: int):
        require(is_prime(p) and p > 2, "cubic field needs an odd prime characteristic")
        self.p = p
        self.q = p ** 3
        self.a, self.b = next((a, b) for a in range(p) for b in range(1, p)
                              if all((u ** 3 + a * u + b) % p for u in range(p)))
        self.coords = [(n % p, n // p % p, n // (p * p)) for n in range(self.q)]

    def add(self, x: int, y: int) -> int:
        p = self.p
        a, b = self.coords[x], self.coords[y]
        return ((a[0] + b[0]) % p + p * ((a[1] + b[1]) % p)
                + p * p * ((a[2] + b[2]) % p))

    def neg(self, x: int) -> int:
        p = self.p
        a = self.coords[x]
        return (-a[0]) % p + p * ((-a[1]) % p) + p * p * ((-a[2]) % p)

    def sub(self, x: int, y: int) -> int:
        return self.add(x, self.neg(y))

    def mul(self, x: int, y: int) -> int:
        p = self.p
        a, b = self.coords[x], self.coords[y]
        c = [0] * 5
        for i in range(3):
            for j in range(3):
                c[i + j] += a[i] * b[j]
        c[2] -= self.a * c[4]
        c[1] -= self.b * c[4]
        c[1] -= self.a * c[3]
        c[0] -= self.b * c[3]
        return c[0] % p + p * (c[1] % p) + p * p * (c[2] % p)

    def pow(self, x: int, exponent: int) -> int:
        if exponent < 0:
            require(x != 0, "negative exponent applied to zero")
            exponent %= self.q - 1
        result = 1
        while exponent:
            if exponent & 1:
                result = self.mul(result, x)
            x = self.mul(x, x)
            exponent >>= 1
        return result

    def chi(self, x: int) -> int:
        if x == 0:
            return 0
        residue = self.pow(x, (self.q - 1) // 2)
        require(residue in (1, self.p - 1), "cubic Euler criterion")
        return 1 if residue == 1 else -1


def felke_extension(p: int) -> tuple[int, int, int]:
    """Check P,Q,T and the full DDT over F_(p^3), without assuming Q=T."""
    require(is_prime(p) and p % 4 == 1, "Felke extension audit needs p=1 mod 4 prime")
    F = CubicField(p)
    q, sigma = p ** 3, p ** 2
    half = pow(2, -1, p)
    kappa = (2 * sigma - q - 1) // (p - 1)
    exponent = (q - 1) // 2 + sigma + 1
    require(kappa < 0, "wrong Felke extension exponent")

    def linear_inverse(value: int) -> int:
        current = 0
        for j in range(3):
            term = F.pow(value, sigma ** j)
            current = F.add(current, term) if j % 2 == 0 else F.sub(current, term)
        return F.mul(half, current)

    require(all(F.add(linear_inverse(value), F.pow(linear_inverse(value), sigma))
                == value for value in range(q)), "Felke linear inverse")
    for v in range(1, q):
        s = F.mul(v, F.pow(v, sigma))
        require(F.pow(s, kappa) == F.mul(v, v), "Felke kappa identity")
    try:
        F.pow(0, kappa)
    except ArithmeticError:
        pass
    else:
        raise ArithmeticError("negative power on zero was not rejected")

    def derivative(t: int) -> int:
        x, y = F.add(t, half), F.sub(t, half)
        return F.sub(F.pow(x, exponent), F.pow(y, exponent))

    counts: Counter[int] = Counter(derivative(t) for t in range(q))
    # No nonprime-field input may map to a prime-field derivative target.
    # This separation is used in the paper before combining the two spectra.
    require(all((derivative(t) < p) == (t < p) for t in range(q)),
            "Felke prime/nonprime closure")
    P = Q = T = 0
    for s in range(p, q):
        b = F.add(F.mul(2, s), half)
        reflected = F.sub(F.neg(s), half)
        require(reflected >= p and F.add(F.mul(2, reflected), half) == F.neg(b),
                "Felke reflection")
        u = linear_inverse(b)
        a = int(F.chi(F.sub(F.mul(u, u), F.mul(half, half))) == 1)
        bs = int(F.chi(s) == 1 and F.chi(F.sub(F.pow(s, kappa),
                                                F.mul(half, half))) == -1)
        cs = int(F.chi(reflected) == 1 and
                 F.chi(F.sub(F.pow(reflected, kappa), F.mul(half, half))) == -1)
        require(counts[b] == a + bs + cs, "Felke nonprime block indicators")
        P += a * bs
        Q += bs * cs
        T += a * bs * cs

    _, p0, q0 = felke_prime_field(p)
    observed = tuple(sum(counts[b] == j for b in range(q)) for j in range(4))
    expected = (2 * p0 + 2 * P + Q - T,
                q - 4 * p0 + q0 - 4 * P - 2 * Q + 3 * T,
                2 * p0 - 2 * q0 + 2 * P + Q - 3 * T, q0 + T)
    require(observed == expected, f"Felke extension spectrum p={p}")
    require(sum(observed) == q and sum(j * observed[j] for j in range(4)) == q,
            "Felke spectrum normalization")
    return P, Q, T


def verify_felke() -> None:
    ps = [p for p in range(5, 1501) if is_prime(p) and p % 4 == 1]
    start = perf_counter()
    for p in ps:
        felke_prime_field(p)
    print(f"Felke prime fields: {len(ps)} primes, 5<=p<=1500, p=1 mod 4: PASS"
          f"; seconds={perf_counter() - start:.3f}")
    print("  Known Jiang--Li--Li--Qu prime-field character-sum formulas: PASS")
    for p in (5, 13):
        start = perf_counter()
        P, Q, T = felke_extension(p)
        if p == 13:
            require((Q, T) == (132, 78), "Felke triple-intersection control")
        print(f"Felke F_({p}^3): P={P}, Q={Q}, T={T}: PASS"
              f"; seconds={perf_counter() - start:.3f}")
    print(f"Felke: {len(ps)} prime fields and 2 degree-three fields: PASS")


# ---------------------------------------------------------------------------
# Yan--Han global covering: exact checks in F_3[u] and F_3[v]
# ---------------------------------------------------------------------------
def verify_yanhan_global_geometry() -> None:
    """Certify the explicit algebra used by the global-cover proof.

    The exact assertions below concern F_3-polynomial identities, gcds,
    irreducibility, and finite integer arithmetic.  Their interpretation as
    geometric linear disjointness, tame inertia and Artin representations
    still uses the function-field and cohomological proofs in the manuscript.
    In particular, listing the conductor degrees is conditional on the stated
    inertia generators; it is not a separate proof of those generators.
    """
    def norm(a):
        values = [x % 3 for x in a]
        while len(values) > 1 and values[-1] == 0:
            values.pop()
        return tuple(values or [0])

    def add(a, b):
        return norm([(a[i] if i < len(a) else 0) +
                     (b[i] if i < len(b) else 0)
                     for i in range(max(len(a), len(b)))])

    def neg(a):
        return norm([-x for x in a])

    def sub(a, b):
        return add(a, neg(b))

    def mul(a, b):
        result = [0] * (len(a) + len(b) - 1)
        for i, x in enumerate(a):
            for j, y in enumerate(b):
                result[i + j] += x * y
        return norm(result)

    def divmod_f3(a, b):
        q, r = [0] * max(1, len(a) - len(b) + 1), list(a)
        require(b != (0,), "polynomial division by zero")
        while norm(r) != (0,) and len(norm(r)) >= len(b):
            r = list(norm(r))
            deg = len(r) - len(b)
            coeff = r[-1] * pow(b[-1], -1, 3) % 3
            q[deg] = coeff
            for i, z in enumerate(b):
                r[i + deg] = (r[i + deg] - coeff * z) % 3
        return norm(q), norm(r)

    def gcd(a, b):
        while b != (0,):
            a, b = b, divmod_f3(a, b)[1]
        if a == (0,):
            return a
        return norm([x * pow(a[-1], -1, 3) for x in a])

    def deriv(a):
        return norm([i * a[i] for i in range(1, len(a))])

    def power(a, n):
        out = (1,)
        for _ in range(n):
            out = mul(out, a)
        return out

    one, v = (1,), (0, 1)
    u3, u4, u6, u8 = (0, 0, 0, 1), (0, 0, 0, 0, 1), (0,) * 6 + (1,), (0,) * 8 + (1,)
    a0 = sub(u4, one)
    bp = add(a0, u3)
    bm = sub(a0, u3)
    h = add(add(u8, u6), add(u4, one))
    factors = {"A0": a0, "B+": bp, "B-": bm, "H": h}
    require(add(power(a0, 2), u6) == h, "quadratic subfield identity")
    for name, poly in factors.items():
        require(gcd(poly, deriv(poly)) == one, f"{name} is not squarefree")
    for i, (name, poly) in enumerate(factors.items()):
        for other, second in list(factors.items())[i + 1:]:
            require(gcd(poly, second) == one, f"{name}, {other} not coprime")

    # The odd-extension boundary argument needs actual irreducibility, not
    # merely the absence of F_3 roots.  Rabin certifies each listed quartic.
    # H=(u^4-u^3+u^2+u-1)(u^4+u^3+u^2-u-1).
    h_factors = ((2, 1, 1, 2, 1), (2, 2, 1, 1, 1))
    require(mul(*h_factors) == h, "H quartic factorization")
    for poly in (bp, bm, *h_factors):
        verify_irreducible(list(poly))
    for name, poly in hyperelliptic_models().items():
        polynomial = tuple(poly)
        require(gcd(polynomial, deriv(polynomial)) == one,
                f"raw-count model {name} is not squarefree")

    # The only finite critical source point of b_A=u^3/A0 is u=0,
    # whose target is b=0.  All poles are simple; at source infinity the
    # degree difference is one, so that point is also unramified.  These
    # algebraic inputs justify the disjoint-branch argument used for raw Y.
    require(sub(mul(deriv(u3), a0), mul(u3, deriv(a0))) == neg(u6),
            "b_A derivative numerator")
    require(h[0] == 1, "b_A critical point meets H=0")

    # b_B(v)=[-v^4+v^3+v+1]/[v^3-v] is invariant under
    # sigma(v)=1/(v+1). Clearing the denominator (v+1)^4 turns
    # the transformed numerator and denominator into these polynomials.
    n = (1, 1, 0, 1, 2)
    d = (0, 2, 0, 1)
    require(gcd(n, d) == one and len(n) - 1 == 4 and len(d) - 1 == 3,
            "b_B is not the stated degree-four projective map")
    w = add(v, one)
    ns = add(add(neg(one), w), add(power(w, 3), power(w, 4)))
    ds = sub(w, power(w, 3))
    require(sub(mul(ns, d), mul(n, ds)) == (0,),
            "deck transformation does not fix b_B")
    # The Möbius matrix of sigma is [[0,1],[1,1]].  Its fourth power
    # is a scalar matrix modulo 3, but its square is not a scalar matrix;
    # hence sigma has exact order four in PGL_2(F_3).
    def matmul(a, b):
        return tuple(sum(a[2 * i + k] * b[2 * k + j] for k in range(2)) % 3
                     for i in range(2) for j in range(2))
    m = (0, 1, 1, 1)
    m2 = matmul(m, m)
    m4 = matmul(m2, m2)
    require(m4 in ((1, 0, 0, 1), (2, 0, 0, 2)) and
            m2 not in ((1, 0, 0, 1), (2, 0, 0, 2)),
            "incorrect deck transformation order")
    # Fixed points of sigma satisfy F=v^2+v-1=0.  The exact identities
    # N^2+D^2=F^4 and N'D-ND'=-F^3 locate all finite branch points and
    # their images b^2+1=0.  The degree difference excludes ramification
    # at v=infinity, and gcd(D,D')=1 checks the remaining pole fibers.
    fixed = (2, 1, 1)
    verify_irreducible(list(fixed))
    require(gcd(fixed, d) == one and
            add(power(n, 2), power(d, 2)) == power(fixed, 4),
            "quartic branch-value identity")
    require(sub(mul(deriv(n), d), mul(n, deriv(d))) == neg(power(fixed, 3))
            and gcd(d, deriv(d)) == one, "b_B derivative and pole identities")
    # At b=0, N=-(v^2+1)(v^2-v-1); neither quadratic has points over
    # odd extensions.  All claims of irreducibility are checked by Rabin.
    zero_factors = ((1, 0, 1), (2, 2, 1))
    require(neg(mul(*zero_factors)) == n, "b_B zero-fiber factorization")
    for poly in zero_factors:
        verify_irreducible(list(poly))

    # t=(v^2+1)/(v-1).  Both its quadratic equation over b and
    # b=t(1-t)/(t+1) are checked after clearing denominators.
    tn = add(power(v, 2), one)
    td = sub(v, one)
    require(add(sub(mul(power(v, 2), td), mul(v, tn)), add(tn, td)) == (0,),
            "intermediate quadratic equation")
    require(sub(mul(mul(n, add(tn, td)), td),
                mul(mul(d, tn), sub(td, tn))) == (0,),
            "intermediate b(t) parametrization")

    # On X:s^2=H, let B0=u^3-A0 and t=(B0-s)/A0.  Reducing the
    # numerator of t^2-t-1 modulo s^2-H gives u^3*s-H=s(u^3-s).
    # The next two equalities check its constant and s coefficients.
    b0 = sub(u3, a0)
    require(add(add(neg(power(b0, 2)), h), mul(u3, a0)) == (0,),
            "intermediate t equation after pullback to X")
    require(sub(sub(add(power(b0, 2), h), mul(a0, b0)), power(a0, 2)) == neg(h)
            and add(b0, a0) == u3, "Prym discriminant identity on X")
    require(sub(u6, h) == neg(power(a0, 2)), "even-zero norm identity on X")

    # The three mutually disjoint simple zero divisors H, B+, B-
    # yield independent valuation-parity vectors for a, c+, c-.
    # At A0=0, B+/B- reduces to -1; c+ and c- both have odd poles.
    require(divmod_f3(add(bp, bm), a0)[1] == (0,),
            "diagonal inertia residue at A0")
    require((8, 4, 4, 4) == tuple(len(factors[k]) - 1 for k in ("H", "B+", "B-", "A0")),
            "geometric branch support degrees")
    require(-2 * 16 + 8 * (16 - 16 // 4) + 12 * (16 - 16 // 2) == 160,
            "Riemann--Hurwitz genus 81")

    # Rank-one tame Artin conductors for G=C4 x C2 x C2.
    # The trivial character is excluded from the degree list.
    degrees = []
    for j in range(4):
        for ep in range(2):
            for em in range(2):
                if (j, ep, em) == (0, 0, 0):
                    continue
                conductor = 8 * int(j != 0) + 4 * (ep + em + (ep ^ em))
                degrees.append(conductor - 2)
    require(degrees.count(6) == 6 and degrees.count(14) == 9 and
            sum(degrees) == 162, "rank-one conductor census")
    print("Global-cover algebra: deck order 4, subfield/Prym identities,")
    print("  squarefree/coprime supports, B+/- and H quartics (Rabin): PASS")
    print("Boundary and branch polynomials: exact factorizations and derivatives: PASS")
    print("Given the manuscript's inertia: genus 81; Artin degrees 6x6+9x14=162: PASS")


# ---------------------------------------------------------------------------
# Characteristic-five endpoint regressions: direct finite-function DDTs
# ---------------------------------------------------------------------------
def verify_characteristic_five_endpoints() -> None:
    """Check x^(q-4) at q=5,25, including both exceptional inputs.

    Represent F_25 as F_5[t]/(t^2+2), with a+bt encoded by a+5b.
    Its prime subfield gives the q=5 case.  The small irreducibility check
    below suffices for this quadratic.  Only finite endpoints are tested;
    the manuscript proves the general spectrum and monodromy assertions.
    """
    require(all((a * a + 2) % 5 != 0 for a in range(5)),
            "F_25 quadratic modulus is reducible")

    def add(x, y):
        return (x % 5 + y % 5) % 5 + 5 * ((x // 5 + y // 5) % 5)

    def sub(x, y):
        return (x % 5 - y % 5) % 5 + 5 * ((x // 5 - y // 5) % 5)

    def mul(x, y):
        a, b, c, d = x % 5, x // 5, y % 5, y // 5
        return (a * c + 3 * b * d) % 5 + 5 * ((a * d + b * c) % 5)

    def power(x, exponent):
        value = 1
        while exponent:
            if exponent & 1:
                value = mul(value, x)
            x = mul(x, x)
            exponent >>= 1
        return value

    for m, expected in ((1, (4, 0, 0, 0, 0, 1, 0)),
                        (2, (14, 0, 10, 0, 0, 1, 0))):
        q = 5 ** m
        counts, core = Counter(), Counter()
        for x in range(q):
            target = sub(power(add(x, 1), q - 4), power(x, q - 4))
            counts[target] += 1
            if x not in (0, 4):  # -1 is encoded by 4 in both fields.
                core[target] += 1
        spectrum = tuple(sum(counts[b] == j for b in range(q)) for j in range(7))
        require(spectrum == expected, f"characteristic-five endpoint spectrum, q={q}")
        require(counts[1] == 5 and core[1] == 3 and
                all(counts[b] == core[b] for b in range(q) if b != 1),
                f"exceptional-input correction at b=1, q={q}")
        require([b for b in range(q) if counts[b] == 5] == [1],
                f"five-fiber is not unique, q={q}")
        allowed = {0, 2, 4} if m % 2 else {0, 2, 6}
        attained = {counts[b] for b in range(q) if b != 1}
        require(attained <= allowed and attained == ({0} if m == 1 else {0, 2}),
                f"allowed/attained support distinction, q={q}")
        require(sum(counts.values()) == q and
                sum(c * (c - 1) for c in counts.values()) == 2 * q - 10 * (-1) ** m,
                f"characteristic-five endpoint moment, q={q}")
        print(f"Characteristic-five q={q}: spectrum={spectrum}; "
              "unique five-fiber at b=1: PASS")


# ---------------------------------------------------------------------------
# User interface: no auxiliary source, input JSON, or output file is required
# ---------------------------------------------------------------------------
def main(argv: list[str] | None = None) -> None:
    parser = argparse.ArgumentParser(description="Exact finite-field checks for the differential-spectra manuscript")
    parser.add_argument("--felke", action="store_true",
                        help="also run finite-field Felke spectrum regressions")
    parser.add_argument("--raw-prym", action="store_true",
                        help="enumerate the two Prym relative traces from curve equations")
    parser.add_argument("--raw-curves", action="store_true",
                        help="enumerate all 9 non-Prym curves through their respective genera")
    parser.add_argument("--historical", action="store_true",
                        help="independently recount all 16 historical DDT, Z, and YDQZ records")
    parser.add_argument("--ydqz-artin", action="store_true",
                        help="reconstruct the normalized YDQZ BC Artin factors from raw traces")
    parser.add_argument("--max-degree", type=int, metavar="N",
                        help="raw Prym degrees 1,...,N (1<=N<=14, default 6)")
    args = parser.parse_args(argv)
    if args.max_degree is not None:
        if not 1 <= args.max_degree <= 14:
            parser.error("--max-degree must be between 1 and 14")
        if not args.raw_prym:
            parser.error("--max-degree requires --raw-prym")
    max_degree = args.max_degree if args.max_degree is not None else 6
    start = perf_counter()
    verify_yanhan_global_geometry()
    verify_weil_factors()
    verify_three_root_witnesses()
    verify_characteristic_five_endpoints()
    print(f"Default algebra and recorded-input checks: seconds={perf_counter() - start:.3f}")
    if args.felke:
        verify_felke()
    if args.historical:
        verify_historical()
    if args.ydqz_artin:
        verify_ydqz_artin()
    if args.raw_curves:
        verify_raw_curves()
    if args.raw_prym:
        verify_raw_prym(max_degree)
    if args.raw_curves and args.raw_prym and max_degree == 14:
        print("All Yan--Han curve counts and Prym traces used in reconstruction were independently recounted.")
    else:
        print("Full Yan--Han reconstruction-input recount: use --raw-curves --raw-prym --max-degree 14.")
    print("All requested checks passed; geometric identifications and general theorems use the manuscript proofs.")


if __name__ == "__main__":
    main()

